Pontryagin-Based Solver with Smoothed Hamiltonian, Adaptive $\Delta t$, and PA-Bundle Refinement

We present a Pontryagin-based numerical solver for deterministic optimal control problems in Bolza form. The solver regularizes the generally nonsmooth Hamiltonian using a log-sum-exp smoothing of a concave piecewise-affine bundle surrogate, yielding a smoothed Hamiltonian $H_\delta$ that is $C^\infty$ and concave in the costate and $C^{1,1}$ in the state. The resulting two-point boundary value problem is discretized by a symplectic Euler scheme and solved by damped Newton iteration on the full-space nonlinear system in the discrete state and costate variables. A unified adaptive outer loop jointly controls the time-step distribution $\Delta t$, the number of planes in the bundle surrogate, and the smoothing parameter $\delta$. The time-adaptation strategy follows the error-density framework of Karlsson, Larsson, Sandberg, and Tempone (2015). Related approaches include Pontryagin shooting, Hamilton--Jacobi--Bellman methods, occupation-measure relaxations, max-plus approximations, and direct collocation. Numerical examples, including nonsmooth, singular, hypersensitive, and quadratic-programming-oracle benchmarks, demonstrate the roles of time refinement, bundle enrichment, and smoothing continuation. A linear--quadratic regulator with a closed-form Riccati solution is used as a calibration check.

==> figures/lqr_modes/make_figure.py <==
"""
Build fig:lqr-control-comparison for Paper 0 Appendix A.
Three curves overlaid on the same time axis [0,1]:
  - mode-(i) u_delta from R98z-pp-extension CSV (47 pts)
  - mode-(iii) u_delta from R98z-pp CSV (103 pts)
  - analytical u*(t) = -B^T P(t) x_h(t) / (2R) from Riccati ODE on mode-(i) grid
Convention: archive's full-cost LQR (no 1/2 factors); p = 2 P(t) x; u = -p_2/(2R).
"""
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from pathlib import Path

# ------------------------------------------------------------------ load CSVs
mode_i = np.loadtxt(
    "/sessions/dazzling-gifted-darwin/mnt/outputs/R98z_pp_extension_unpacked/lqr_mode_i_smoothed_control_final.csv",
    delimiter=",", skiprows=1
)
mode_iii = np.loadtxt(
    "/sessions/dazzling-gifted-darwin/mnt/outputs/R98z_pp_unpacked/lqr_smoothed_control_final.csv",
    delimiter=",", skiprows=1
)
# CSV columns: t_n, x_h_n_1, x_h_n_2, p_h_n_1, p_h_n_2, u_delta_n
t_i = mode_i[:, 0];  u_i = mode_i[:, 5]
t_iii = mode_iii[:, 0]; u_iii = mode_iii[:, 5]
x_i = mode_i[:, 1:3]  # shape (47, 2)

# ------------------------------------------------------------------ Riccati ODE for analytical u*(t) on mode-(i) mesh
A  = np.array([[0., 1.], [0., 0.]])
B  = np.array([[0.], [1.]])
Q  = np.eye(2)
Qf = np.eye(2)
R  = np.array([[1e-2]])
Rinv = np.linalg.inv(R)
G = B @ Rinv @ B.T
H = np.block([[A, -G], [-Q, -A.T]])
w_eig, V_eig = np.linalg.eig(H)
V_eig_inv = np.linalg.inv(V_eig)

def P_at(t):
    """Riccati P(t) on [0,1] with terminal P(T)=Qf via matrix exponential of Hamiltonian."""
    E = V_eig @ np.diag(np.exp(w_eig * (t - 1.0))) @ V_eig_inv
    E = np.real_if_close(E).real
    Z = E @ np.vstack([np.eye(2), Qf])
    Xz = Z[:2]; Yz = Z[2:]
    return Yz @ np.linalg.inv(Xz)

# Analytical u*(t) = -B^T P(t) x_h(t) / (2R)   [full-cost convention; archive's CSVs already use this]
u_star = np.zeros_like(t_i)
for n, tn in enumerate(t_i):
    P = P_at(float(tn))
    u_star[n] = float(-(B.T @ P @ x_i[n].reshape(2, 1) / R)[0, 0])  # u* = -R^{-1} B^T P x  (full-cost convention: factor-2 in p=2Px cancels against 1/(2R) in u=-p/(2R))

# ------------------------------------------------------------------ figure
plt.rcParams.update({
    "font.size": 11,
    "axes.labelsize": 11,
    "legend.fontsize": 10,
    "axes.spines.top": False,
    "axes.spines.right": False,
})
fig, ax = plt.subplots(figsize=(7.2, 4.0))

ax.plot(t_iii, u_iii, color="#1f77b4", linewidth=1.4, linestyle="--",
        label=r"mode-(iii) PA-softmin: $u_\delta(t)$, $M=10$, $\delta=4.69\times 10^{-3}$")
ax.plot(t_i,  u_i,  color="#d62728", linewidth=1.6, linestyle="-",
        label=r"mode-(i) closed-form smooth: $u_\delta(t)$, $\delta=0$")
ax.plot(t_i,  u_star, color="#000000", linewidth=1.2, linestyle=":",
        label=r"analytical: $u^*(t)=-B^\top P(t)x_h(t)/(2R)$")

# Box-constraint lines
ax.axhline(y=-11.0, color="#999999", linewidth=0.6, linestyle="-")
ax.axhline(y=  5.0, color="#999999", linewidth=0.6, linestyle="-")
ax.text(0.02, -10.7, "box lower bound $u=-11$", fontsize=8, color="#666666")
ax.text(0.02, 5.3, "box upper bound $u=+5$", fontsize=8, color="#666666")

ax.set_xlabel(r"time $t$")
ax.set_ylabel(r"control $u(t)$")
ax.set_xlim(0, 1)
ax.set_ylim(-11.7, 5.7)
ax.legend(loc="lower right", framealpha=0.95)
ax.grid(True, alpha=0.3, linestyle="-", linewidth=0.4)

plt.tight_layout()
out = Path("/sessions/dazzling-gifted-darwin/mnt/outputs/oc_paper0/figures/lqr_modes/lqr_control_comparison.pdf")
plt.savefig(out, format="pdf", bbox_inches="tight")
plt.close()
print(f"wrote {out}, size = {out.stat().st_size} bytes")

# print numerical diagnostic — how far mode-(iii) u_delta deviates from u* at the matching time samples
# interpolate u_star onto t_iii for max-diff
u_star_on_iii = np.interp(t_iii, t_i, u_star)
print(f"max |u_iii - u_star|   = {np.max(np.abs(u_iii - u_star_on_iii)):.4e}")
print(f"max |u_i   - u_star|   = {np.max(np.abs(u_i   - u_star)):.4e}")
print(f"u_iii at t=0           = {u_iii[0]:.6f}")
print(f"u_i   at t=0           = {u_i[0]:.6f}")
print(f"u_star at t=0          = {u_star[0]:.6f}")

